On Batching Variable Size Inputs for Training End-to-End Speech Enhancement Systems

The performance of neural network-based speech enhancement systems is primarily influenced by the model architecture, whereas training times and computational resource utilization are primarily affected by training parameters such as the batch size. Since noisy and reverberant speech mixtures can have different duration, a batching strategy is required to handle variable size inputs during training, in particular for state-of-the-art end-to-end systems. Such strategies usually strive for a compromise between zero-padding and data randomization, and can be combined with a dynamic batch size for a more consistent amount of data in each batch. However, the effect of these strategies on resource utilization and more importantly network performance is not well documented. This paper systematically investigates the effect of different batching strategies and batch sizes on the training statistics and speech enhancement performance of a Conv-TasNet, evaluated in both matched and mismatched conditions. We find that using a small batch size during training improves performance in both conditions for all batching strategies. Moreover, using sorted or bucket batching with a dynamic batch size allows for reduced training time and GPU memory usage while achieving similar performance compared to random batching with a fixed batch size.

==> drawing.py <==
import numpy as np
import matplotlib.pyplot as plt
import torch
import torch.nn.functional as F

from brever.data import BreverDataset
from brever.models import initialize_model
from brever.config import get_config


def load(i, j):
    x, y = dset[j]
    if i == 0:
        x = x[..., 12500:]
        y = y[..., 12500:]
    elif i == 1:
        x = x[..., 9700:]
        y = y[..., 9700:]
    elif i == 2:
        x = x[..., 14800:round(x.shape[-1]*0.6)]
        y = y[..., 14800:round(y.shape[-1]*0.6)]
    return x, y


def main(which):
    plt.figure()
    ax = plt.axes(projection='3d')

    for i, j in enumerate([2, 4, 8]):
        if which == 'input':
            z, _ = load(i, j)
            z = z[0, :].numpy()
        elif which == 'target':
            _, z = load(i, j)
            z = z[0, 0, :].numpy()
        elif which == 'output':
            z, _ = load(i, j)
            if i != 0:
                padding = max_len - z.shape[-1]
                z = F.pad(z, (0, padding))
            z = model.enhance(z).numpy()
            z += 5e-5*np.random.randn(*z.shape)
        elif which == 'loss':
            inp, tar = load(i, j)
            if i != 0:
                padding = max_len - inp.shape[-1]
                inp = F.pad(inp, (0, padding))
            out = model.enhance(inp).numpy()
            out += 2e-3*np.random.randn(*out.shape)
            if i != 0:
                tar = F.pad(tar, (0, padding))
            tar = tar[0, 0, :].numpy()
            z = (out - tar)**2
        elif which == 'masked_loss':
            inp, tar = load(i, j)
            if i != 0:
                padding = max_len - inp.shape[-1]
                inp = F.pad(inp, (0, padding))
            out = model.enhance(inp).numpy()
            out += 2e-3*np.random.randn(*out.shape)
            if i != 0:
                tar = F.pad(tar, (0, padding))
            tar = tar[0, 0, :].numpy()
            z = (out - tar)**2
            if i != 0:
                z[-padding:] = 0
        elif which == 'mask':
            z, _ = load(i, j)
            z[:] = 1
            if i != 0:
                padding = max_len - z.shape[-1]
                z = F.pad(z, (0, padding))
            z = z[0, :].numpy()
        else:
            raise ValueError('bad which')
        if i == 0:
            max_len = z.shape[-1]
        x = np.arange(z.shape[-1])
        y = -i*np.ones(x.shape)
        ax.plot3D(x, y, z, alpha=0.8)

        if i != 0:
            x__ = np.arange(z.shape[-1], max_len)
            y__ = -i*np.ones(x__.shape)
            z__ = np.zeros(x__.shape)

            ax.plot3D(x__, y__, z__, 'black', alpha=0.8)

            x_, y_, z_ = x__.mean(), y__.mean(), z__.mean()
            y_ -= 0.8
            ax.text(x_, y_, z_, 'pad.', 'x')

        if i == 2 and which == 'mask':
            x_, y_, z_ = np.arange(len(z)-padding).mean(), y.mean(), 1
            y_ -= 0.8
            ax.text(x_, y_, z_, 'ones', 'x')
            x_, y_, z_ = np.arange(len(z)-padding, max_len).mean(), y.mean(), 0
            y_ -= 0.8
            ax.text(x_, y_, z_, 'zeros', 'x')

    if which in ['input', 'target']:
        eps = 0
        y = np.array([0+eps, -2-eps])
        x = np.array([max_len, max_len])
        z = np.zeros(x.shape)
        ax.plot3D(x, y, z, 'gray', alpha=0.8, ls='--')

    ax.axis('off')
    ax.set_ylim(-3, 1)
    if which in ['loss', 'masked_loss']:
        ax.set_zlim(-0.0025, 0.0025)
    elif which == 'mask':
        ax.set_zlim(-4, 4)
    else:
        ax.set_zlim(-0.05, 0.05)

    plt.savefig(f'figure_{which}.svg')


if __name__ == '__main__':

    dset = BreverDataset(
        'data/datasets/train/ef3f9803',
        segment_length=0.0,
    )

    config_path = 'models/12803110/config.yaml'
    config = get_config(config_path)
    model = initialize_model(config)
    checkpoint = 'models/12803110/checkpoint.pt'
    state = torch.load(checkpoint, map_location='cpu')
    model.load_state_dict(state['model'])
    torch.set_grad_enabled(False)
    model.eval()

    main('input')
    main('target')
    main('output')
    main('loss')
    main('mask')
    main('masked_loss')

    plt.show()

